On amicable tuples

For an integer $k\ge2$, a tuple of $k$ positive integers $(M_i)_{i=1}^{k}$ is called an amicable $k$-tuple if the equation \[ \sigma(M_1)=\cdots=\sigma(M_k)=M_1+\cdots+M_k \] holds. This is a generalization of amicable pairs. An amicable pair is a pair of distinct positive integers each of which is the sum of the proper divisors of the other. Gmelin (1917) conjectured that there is no relatively prime amicable pairs and Artjuhov (1975) and Borho (1974) proved that for any fixed positive integer $K$, there are only finitely many relatively prime amicable pairs $(M,N)$ with $\omega(MN)=K$. Recently, Pollack (2015) obtained an upper bound \[ MN<(2K)^{2^{K^2}} \] for such amicable pairs. In this paper, we improve this upper bound to \[ MN<\frac{\pi^2}{6}2^{4^K-2\cdot 2^K} \] and generalize this bound to some class of general amicable tuples.

==> AmicableTuple.c <==
/*
	List up all harmonious pairs (i,j) with i<=j<=N
	by Yuta Suzuki (2017)
	based on the program of Yuki Yoshida (2017)
*/
/*--------------------*/
#include<stdio.h>
#include<stdlib.h>
#include<time.h>

/*--------------------*/
//	upper limit of data sizes
#define UPPER_LIMIT 1000000000
#define WEAK_UPPER_LIMIT 1000000

/*--------------------*/
//	global Variables
int N;								//	upper limit
int p[UPPER_LIMIT+1];				//	p[i] is the smallest prime factor of i
int sorted_sigma[UPPER_LIMIT+1];	//	list of integers i<=N to be sorted
									//		in increasing order by the size of i/sigma(i)
int HP[WEAK_UPPER_LIMIT+1][2];		//	list of harmonious pairs (HP[i][0], HP[i][1])

/*--------------------*/
//	functions

//	divisor summatory function
long long int sigma(int m)
{
	long long int n=(long long int)m;
	long long int answer=1;
	long long int prime;
	long long int sigma_p;
	while(n>1){
		prime=p[n];
		sigma_p=1;
		while(prime==p[n]){
			n/=prime;
			sigma_p*=prime;	sigma_p++;
		}
		answer*=sigma_p;
	}
	return answer;
}

//	comarison function for fraction i/sigma(i) in order to carry out sorting
//		both of the arguments are indices i
//		we also order by its numerator even if the fraction i/sigma(i) is equal
int frac_compare_sort(const void *m, const void *n)
{
	long long int a[2]
			={(long long int)(*(int *)m), sigma(*(int *)m)};
	long long int b[2]
			={(long long int)(*(int *)n), sigma(*(int *)n)};
	long long int c=a[0]*b[1]-b[0]*a[1];
	if(c>0)   return  1;
	if(c<0)   return -1;
	if(a[0]>b[0]) return  1;
	if(a[0]<b[0]) return -1;
	return 0;
}

//	comarison function for rational fractions for binary search
//		the first argument is given by an array {i, sigma(i)}
int frac_compare(long long int a[2], int n)
{
	long long int b[2]={(long long int)sorted_sigma[n], sigma(sorted_sigma[n])};
	long long int c=a[0]*b[1]-b[0]*a[1];
	if(c>0) return  1;
	if(c<0) return -1;
	return 0;
}

//	gcd
long long int gcd(long long int a, long long int b)
{
	if(b==0) return a;
	return gcd(b, a%b);
}

/*--------------------*/
int main(int argc, char *argv[])
{
	int i,j;
	FILE *fp_HP, *fp_PHP, *fp_AHP;
	clock_t start,end;
	
	start=clock();
	
	//	open files
	if((fp_HP=fopen("HP_list","w"))==NULL){
		printf("[ERROR] Cannot open file: HP_list.\n");
		return 1;
	}
	if((fp_PHP=fopen("PHP_list","w"))==NULL){
		printf("[ERROR] Cannot open file: PHP_list.\n");
		return 1;
	}
	if((fp_AHP=fopen("AHP_list","w"))==NULL){
		printf("[ERROR] Cannot open file: AHP_list.\n");
		return 1;
	}
	
	//	set N
	N=100;
	if(argc>1){
		N=atoi(argv[1]);
		if(N>UPPER_LIMIT){
			printf("[ERROR] Given upper limit N is too big.\n");
			return 1;
		}
	}
	
	//	initialize arrays
	for(i=0;i<N+1;i++){
		p[i]=i;
		sorted_sigma[i]=i;
		HP[i][0]=0; HP[i][1]=0;
	}
	
	//	sift
	p[0]=0; p[1]=1;
	for(i=2;i<N+1;i++){
		if(p[i]!=i) continue;
		for(j=i;j<=N/i;j++){
			if(p[i*j]==i*j) p[i*j]=i;
		}
	}
	
	//	sort
	qsort(sorted_sigma+1, N, sizeof(int), frac_compare_sort);
	
	//	search harmonious pairs (via binary search)
	int min, max, mid;
	int counter_HP=0, counter_PHP=0, counter_AHP=0;
	long long int key[2];	//	searching key
	long long int s;		//	for saving sigma(i)
	for(i=1;i<N+1;i++){
		//	partner j of i should satisfy j/sigma(j)=key[0]/key[1] with
		s=sigma(i); key[0]=s-i; key[1]=s;
		
		//	binary search
		min=1; max=N;
		while(min<=max){
			mid=min+(max-min)/2;
			switch(frac_compare(key,mid)){
			  case  1: min=mid+1; break;
			  case -1: max=mid-1; break;
			  case  0:
				j=0;
				while((mid+j-1>0) && (frac_compare(key,mid+j-1)==0)) j--;
				for(;(mid+j<=N) && (frac_compare(key,mid+j)==0);j++){
					if(i>sorted_sigma[mid+j]) continue;
					counter_HP++;
					if(counter_HP>WEAK_UPPER_LIMIT){
						printf("[ERROR] Too many HPs. Make WEAK_UPPER_LIMIT larger.\n");
						return 1;
					}
					HP[counter_HP][0]=i; HP[counter_HP][1]=sorted_sigma[mid+j];
				}
				max=0; break;
			}
		}
	}
	
	//	output the list of HPs, PHPs, AHPs
	for(i=1;i<=counter_HP;i++){
		fprintf(fp_HP, "(%10d,%10d)\n", HP[i][0], HP[i][1]);
		if(gcd(HP[i][0],HP[i][1])==1){
			fprintf(fp_PHP, "(%10d,%10d)\n", HP[i][0], HP[i][1]);
			counter_PHP++;
			if((gcd(HP[i][0],sigma(HP[i][1]))==1)
						&& (gcd(sigma(HP[i][0]),HP[i][1])==1)){
				counter_AHP++;
				fprintf(fp_AHP, "(%10d,%10d)\n", HP[i][0], HP[i][1]);
			}
		}
	}
	if(counter_HP==0)	fprintf(fp_HP, "No pair found\n");
	if(counter_PHP==0)	fprintf(fp_PHP, "No pair found\n");
	if(counter_AHP==0)	fprintf(fp_AHP, "No pair found\n");
	fprintf(fp_HP, "----------------------------------------\n");
	fprintf(fp_PHP,"----------------------------------------\n");
	fprintf(fp_AHP,"----------------------------------------\n");
	
	//	total numbers of HPs, PHPs, AHPs
	printf("Total   HPs  :%6d\n", counter_HP);
	printf("Coprime HPs  :%6d\n", counter_PHP);
	printf("Anarchy HPs  :%6d\n", counter_AHP);
	fprintf(fp_HP,	"Total   HPs  :%6d\n", counter_HP);
	fprintf(fp_PHP,	"Coprime HPs  :%6d\n", counter_PHP);
	fprintf(fp_AHP,	"Anarchy HPs  :%6d\n", counter_AHP);
	fprintf(fp_HP,	"----------------------------------------\n");
	fprintf(fp_PHP,	"----------------------------------------\n");
	fprintf(fp_AHP,	"----------------------------------------\n");
	
	//	close files
	fclose(fp_HP); fclose(fp_PHP); fclose(fp_AHP);
	
	end=clock();
	printf("Time: %6.2f sec.\n", (double)(end-start)/CLOCKS_PER_SEC);
	
	return 0;
}
